Batched Ranged Random Integer Generation

Pseudorandom values are often generated as 64-bit binary words. These random words need to be converted into ranged values without statistical bias. We present an efficient algorithm to generate multiple independent uniformly-random bounded integers from a single uniformly-random binary word, without any bias. In the common case, our method uses one multiplication and no division operations per value produced. In practice, our algorithm can more than double the speed of unbiased random shuffling for small to moderately large arrays.

==> code/toy.py <==
RANGE = 1 << 4
b1 = 2
b2 = 6
lemire = RANGE % (b1 * b2) 
for r0 in range(RANGE):
       (a1, r1) = divmod(b1 * r0, RANGE)
       (a2, r2) = divmod(b2 * r1, RANGE)
       good = r2 >= lemire
       print(f"r0={r0}, (a1, r1)=({a1}, {r1}), (a2, r2)=({a2}, {r2}), good={good}")

==> plots/bar.py <==
import matplotlib.pyplot as plt
import numpy as np
import matplotlib as mpl
import matplotlib.ticker as ticker

colors = ['purple', 'green', 'lightskyblue', 'orange']
mpl.rcParams['axes.spines.right'] = False
mpl.rcParams['axes.spines.top'] = False
# Example data (you can replace this with your actual data)
results = ['Lehmer', 'PCG64', 'ChaCha']
cases = ['shuffle', 'naive shuffle_2', 'shuffle_2', 'shuffle_6']

def plot(values, name):
    fontsize = 18
    # Create a bar chart with grouped bars
    plt.yticks(fontsize=fontsize)  # Increase font size for y-axis ticks
    plt.figure(figsize=(10, 6))  # Optional: Set the figure size
    bar_width = 0.2
    for i, case in enumerate(cases):
        plt.bar(np.arange(len(results)) + i * bar_width, values[i], width=bar_width, label=case, color=colors[i], zorder=3)
    plt.legend(frameon=False)
    # Customize the plot
    #plt.xlabel('Results')
    plt.ylabel('instructions/element', fontsize=fontsize)
    plt.yticks(fontsize=fontsize)
    yt = plt.yticks()[0]
    print(yt)
    new_yticks = [(yt[i+1]+yt[i])/2 for i in range(len(yt)-1)]
    plt.yticks(new_yticks,minor=True)

    #plt.title('Grouped Bar Chart: BBC vs. Office vs. Google')
    plt.xticks(np.arange(len(results)) + bar_width * (len(cases) - 1) / 2, results, fontsize=fontsize)
    plt.legend(frameon=False, fontsize=16)
    plt.grid(zorder=0, axis='y', linestyle='--', linewidth=0.8, which='both')
    # Show the plot
    plt.tight_layout()
    #plt.show()
    plt.savefig(name+'.pdf')

    print("Bar chart saved as "+name+".pdf")

values = [[ 18, 26 , 139 ],
          [ 14 , 20 , 76],
          [ 13 , 19 , 75],
          [ 10 , 12 , 39]]
plot(values, 'icelake')

values = [[ 18 , 24 , 133 ],
          [ 13 , 16 , 71],
          [ 14 , 17 , 72],
          [ 11 , 13 , 39]]
plot(values, 'm2')




